On (4,2)-Choosable Graphs

A graph $G$ is called $(a,b)$-choosable if for any list assignment $L$ which assigns to each vertex $v$ a set $L(v)$ of $a$ permissible colours, there is a $b$-tuple $L$-colouring of $G$. An $(a,1)$-choosable graph is also called $a$-choosable. In the pioneering paper on list colouring of graphs by Erd\H{o}s, Rubin and Taylor, $2$-choosable graphs are characterized. Confirming a special case of a conjecture of Erd\H{o}s--Rubin--Taylor, Tuza and Voigt proved that $2$-choosable graphs are $(2m,m)$-choosable for any positive integer $m$. On the other hand, Voigt proved that if $m$ is an odd integer, then these are the only $(2m,m)$-choosable graphs; however, when $m$ is even, there are $(2m,m)$-choosable graphs that are not $2$-choosable. A graph is called $3$-choosable-critical if it is not $2$-choosable, but all its proper subgraphs are $2$-choosable. Voigt conjectured that for every positive integer $m$, all bipartite $3$-choosable-critical graphs are $(4m,2m)$-choosable. In this paper, we determine which $3$-choosable-critical graphs are $(4,2)$-choosable, refuting Voigt's conjecture in the process. Nevertheless, a weaker version of the conjecture is true: we prove that there is an even integer $k$ such that for any positive integer $m$, every bipartite $3$-choosable-critical graph is $(2km,km)$-choosable. Moving beyond $3$-choosable-critical graphs, we present an infinite family of non-$3$-choosable-critical graphs which have been shown by computer analysis to be $(4,2)$-choosable. This shows that the family of all $(4,2)$-choosable graphs has rich structure.

==> anc/chooser/COPYING.txt <==
Creative Commons Legal Code

CC0 1.0 Universal

    CREATIVE COMMONS CORPORATION IS NOT A LAW FIRM AND DOES NOT PROVIDE
    LEGAL SERVICES. DISTRIBUTION OF THIS DOCUMENT DOES NOT CREATE AN
    ATTORNEY-CLIENT RELATIONSHIP. CREATIVE COMMONS PROVIDES THIS
    INFORMATION ON AN "AS-IS" BASIS. CREATIVE COMMONS MAKES NO WARRANTIES
    REGARDING THE USE OF THIS DOCUMENT OR THE INFORMATION OR WORKS
    PROVIDED HEREUNDER, AND DISCLAIMS LIABILITY FOR DAMAGES RESULTING FROM
    THE USE OF THIS DOCUMENT OR THE INFORMATION OR WORKS PROVIDED
    HEREUNDER.

Statement of Purpose

The laws of most jurisdictions throughout the world automatically confer
exclusive Copyright and Related Rights (defined below) upon the creator
and subsequent owner(s) (each and all, an "owner") of an original work of
authorship and/or a database (each, a "Work").

Certain owners wish to permanently relinquish those rights to a Work for
the purpose of contributing to a commons of creative, cultural and
scientific works ("Commons") that the public can reliably and without fear
of later claims of infringement build upon, modify, incorporate in other
works, reuse and redistribute as freely as possible in any form whatsoever
and for any purposes, including without limitation commercial purposes.
These owners may contribute to the Commons to promote the ideal of a free
culture and the further production of creative, cultural and scientific
works, or to gain reputation or greater distribution for their Work in
part through the use and efforts of others.

For these and/or other purposes and motivations, and without any
expectation of additional consideration or compensation, the person
associating CC0 with a Work (the "Affirmer"), to the extent that he or she
is an owner of Copyright and Related Rights in the Work, voluntarily
elects to apply CC0 to the Work and publicly distribute the Work under its
terms, with knowledge of his or her Copyright and Related Rights in the
Work and the meaning and intended legal effect of CC0 on those rights.

1. Copyright and Related Rights. A Work made available under CC0 may be
protected by copyright and related or neighboring rights ("Copyright and
Related Rights"). Copyright and Related Rights include, but are not
limited to, the following:

  i. the right to reproduce, adapt, distribute, perform, display,
     communicate, and translate a Work;
 ii. moral rights retained by the original author(s) and/or performer(s);
iii. publicity and privacy rights pertaining to a person's image or
     likeness depicted in a Work;
 iv. rights protecting against unfair competition in regards to a Work,
     subject to the limitations in paragraph 4(a), below;
  v. rights protecting the extraction, dissemination, use and reuse of data
     in a Work;
 vi. database rights (such as those arising under Directive 96/9/EC of the
     European Parliament and of the Council of 11 March 1996 on the legal
     protection of databases, and under any national implementation
     thereof, including any amended or successor version of such
     directive); and
vii. other similar, equivalent or corresponding rights throughout the
     world based on applicable law or treaty, and any national
     implementations thereof.

2. Waiver. To the greatest extent permitted by, but not in contravention
of, applicable law, Affirmer hereby overtly, fully, permanently,
irrevocably and unconditionally waives, abandons, and surrenders all of
Affirmer's Copyright and Related Rights and associated claims and causes
of action, whether now known or unknown (including existing as well as
future claims and causes of action), in the Work (i) in all territories
worldwide, (ii) for the maximum duration provided by applicable law or
treaty (including future time extensions), (iii) in any current or future
medium and for any number of copies, and (iv) for any purpose whatsoever,
including without limitation commercial, advertising or promotional
purposes (the "Waiver"). Affirmer makes the Waiver for the benefit of each
member of the public at large and to the detriment of Affirmer's heirs and
successors, fully intending that such Waiver shall not be subject to
revocation, rescission, cancellation, termination, or any other legal or
equitable action to disrupt the quiet enjoyment of the Work by the public
as contemplated by Affirmer's express Statement of Purpose.

3. Public License Fallback. Should any part of the Waiver for any reason
be judged legally invalid or ineffective under applicable law, then the
Waiver shall be preserved to the maximum extent permitted taking into
account Affirmer's express Statement of Purpose. In addition, to the
extent the Waiver is so judged Affirmer hereby grants to each affected
person a royalty-free, non transferable, non sublicensable, non exclusive,
irrevocable and unconditional license to exercise Affirmer's Copyright and
Related Rights in the Work (i) in all territories worldwide, (ii) for the
maximum duration provided by applicable law or treaty (including future
time extensions), (iii) in any current or future medium and for any number
of copies, and (iv) for any purpose whatsoever, including without
limitation commercial, advertising or promotional purposes (the
"License"). The License shall be deemed effective as of the date CC0 was
applied by Affirmer to the Work. Should any part of the License for any
reason be judged legally invalid or ineffective under applicable law, such
partial invalidity or ineffectiveness shall not invalidate the remainder
of the License, and in such case Affirmer hereby affirms that he or she
will not (i) exercise any of his or her remaining Copyright and Related
Rights in the Work or (ii) assert any associated claims and causes of
action with respect to the Work, in either case contrary to Affirmer's
express Statement of Purpose.

4. Limitations and Disclaimers.

 a. No trademark or patent rights held by Affirmer are waived, abandoned,
    surrendered, licensed or otherwise affected by this document.
 b. Affirmer offers the Work as-is and makes no representations or
    warranties of any kind concerning the Work, express, implied,
    statutory or otherwise, including without limitation warranties of
    title, merchantability, fitness for a particular purpose, non
    infringement, or the absence of latent or other defects, accuracy, or
    the present or absence of errors, whether or not discoverable, all to
    the greatest extent permissible under applicable law.
 c. Affirmer disclaims responsibility for clearing rights of other persons
    that may apply to the Work or any use thereof, including without
    limitation any person's Copyright and Related Rights in the Work.
    Further, Affirmer disclaims responsibility for obtaining any necessary
    consents, permissions or other rights required for any use of the
    Work.
 d. Affirmer understands and acknowledges that Creative Commons is not a
    party to this document and has no duty or obligation with respect to
    this CC0 or use of the Work.


==> anc/chooser/FORMAT.txt <==
HatChooser accepts graph input in the following format (see the
various .ch files for examples).  In general, a graph is specified by
a small number of "decision nodes", joined by internally-disjoint
paths. Edges can also be added directly between the decision nodes.

Each line of the file should begin with one of the following characters: "#", "e", "p", or "v".

A line beginning with # is treated as a comment, and ignored.

A line beginning with "e" should have the format "e i j", where "i"
and "j" are integers.  This specifies an edge between the i'th and
j'th decision nodes (and adds such nodes to the graph if they do not
already exist).

A line beginning with "p" should have the format "p i j Bool", where
"i" and "j" are integers and "Bool" is either the word "True" or the
word "False".  This specifies that there is a path with an odd number
of internal vertices between the i'th and j'th decision nodes, adding
these nodes to the graph if they do not already exist. If Bool is
"True", then the path is treated as having exactly one internal
vertex. If Bool is "False", then the path is treated as having *any*
odd number of internal vertices. There can be several paths joining
the same pair of decision vertices (as in thetavert.ch)

A line beginning with "v" should have the format "v i". This specifies
the "focal vertex" of the graph: the vertex whose possible "solution sets"
are output by main.py. (The choice of focal vertex has no effect on the
actual coloring problem, but it can be helpful to look at just a single
block of a larger graph, specify the focal vertex as a cut-vertex for
that block, and study what possible "solution sets" can be forced at v
due to the list assignment on the block.)


==> anc/chooser/README.txt <==
HatChooser: A Python Program for (4,2)-Choosability
===================================================

Source code for the paper "On (4,2)-Choosable Graphs" by Jixian Meng,
Gregory J. Puleo, and Xuding Zhu.  (Journal of Graph Theory 85 (2),
412-428)

This program accepts a graph given in a symbolic format (described in
FORMAT.txt) and determines whether or not the graph is
(4,2)-choosable. In case the graph is (4,2)-choosable, the program
also allows the user to specify a "focal vertex", and returns all
"minimal solution sets" that can be forced at that vertex by list
assignments: that is, the program will output all inclusion-minimal
sets $S$ (up to relabeling of colors) such that there is a list
assignment $L$ where all proper $L$-colorings of the graph force $v$
to take a color-set from the set $S$.

Dependencies:
=============

This program requires the "cytonaut" package, which can be found at: https://bitbucket.org/gpuleo/cytonaut

Cytonaut, in turn, requires a copy of "nauty", as well as the
"networkx" package, in order to compile. See the build instructions
for Cytonaut for more information.

Usage:
=======

On a *nix system, the program can be invoked from the command line by running

./main.py filename

where "filename" is the name of a file containing the input graph, in
the format specified by FORMAT.txt.

The program will generate all possible "signatures" up to isomorphism
(i.e., all list assignments to the decision vertices).  For each
signature, the program generates all possible tuples $(A, \hat{X}_1,
\hat{X}_n)$ for the internal paths (as described in the paper) and,
for each tuple assignment, checks whether there is a precoloring of
the decision vertices that will allow extension of the coloring to the
internal paths for the given tuple assignment.

If a bad assignment is found, the program will output the signature as
well as the offending tuples (as can be seen by trying the file
"thetafail.ch").  Otherwise, if the graph is (4,2)-choosable, the
program will output all of the possible "minimal solution sets" for
the given focal vertex $v$: that is, all the inclusion-minimal sets
$S$, up to relabeling colors, such that there is a list assignment $L$
forcing $v$ to take a color-set from $S$ in every $L$-coloring.

License
=======

This source code has been released into the public domain via a CC0
license. See COPYING.txt for legalese.

If you find this source code useful in your research, please consider
citing the original paper:

"On (4,2)-Choosable Graphs" by Jixian Meng, Gregory J. Puleo, and
Xuding Zhu. Journal of Graph Theory 85 (2), 412-428

Disclaimer
==========

The authors make no guarantees about the correctness of this software
and take no responsibility for any damage it may cause.


==> anc/chooser/cert.py <==
import networkx
import cytonaut

# Generates "tag certificates", which identify signatures (defined in
# gensig.py) up to isomorphism (either permutation of colors or
# automorphisms of the graph).  These certificates are used in order
# to avoid wasting effort on generating and testing signatures that
# are isomorphic to signatures already considered.

def tag_cert(H, sig, path_pairs):
    """Nauty certificate for indicated path_pairs.

    H is the subgraph induced by the decision nodes;
    sig has the list assignments for decision nodes;
    path_pairs is a list of tuples (endpoints, (A, X1, Xn)) describing the internal paths,
    where endpoints is misleadlingly named because it is (u,v,restricted).

    for now, we still assume that decision nodes are 0,1,...,n-1.
    However, nodes of H should have the form ("s", i). """
    ground_set = set()
    G = H.copy()
    for i,v in enumerate(sig):
        #G.add_node(("s", i))
        s = sig[v]
        ground_set.update(s)
        #G.add_nodes_from(("g", g) for g in s)
        G.add_edges_from( (("s",i), ("g",g)) for g in s )
        G.node[("s",i)]["color"] = "signode"
    for g in ground_set:
        G.node[("g",g)]["color"] = "groundset"
    for (i, ((u,v, rest), (A, X1, Xn))) in enumerate(path_pairs):
        # right now, we assume that each path has exactly 1 nbor
        # for each endpoint... might generalize this but it'll
        # take some care since we'd then need to explicitly enforce
        # each endpoint losing <= 2m colors
        x1v = ("t", i, "X1")
        xnv = ("t", i, "Xn")
        av = ("t", i, "A")
        G.add_nodes_from([x1v, xnv, av])
        G.node[x1v]["color"] = ("tag", rest)
        G.node[xnv]["color"] = ("tag", rest)
        G.node[av]["color"] = ("tag", rest)
        G.add_edges_from([(x1v, xnv), (xnv, av), (av, x1v)])
        G.add_edge(x1v, u)
        G.add_edge(xnv, v)
        G.add_edges_from([(av, u), (av,v)])
        G.add_edges_from((x1v, g) for g in X1)
        G.add_edges_from((xnv, g) for g in Xn)
        G.add_edges_from((av, g) for g in A)
    CG = cytonaut.CytoGraph(G)
    CG.do_nauty()
    # maybe need to return some more info, e.g. color counts? but I think this should suffice for our purposes,
    # since we'll never be comparing canon strings from different signatures...
    return CG.canon_string()


==> anc/chooser/cycle.ch <==
# even cycle
v 0
p 0 0 False

==> anc/chooser/fancy.ch <==
# "fancy graph": lower-right graph of Figure 6
e 0 1
e 0 3
e 1 2
e 2 3
p 0 2 False
p 1 3 True
v 0

==> anc/chooser/gensig.py <==
#!/usr/bin/python

# Generates "signatures": structures (and partial structures)
# consisting of a list assignment for each decision vertex (or *some
# of* the decision vertices, for a partial structure)

import itertools
from string import lowercase
from cert import tag_cert

#force that always v gets 'abcd'
def generate_signatures(H, endpoints, v=None, num_colors_used=0, partial=None):
    if partial is None:
        partial = {}

    if v is not None:
        idx = v
    elif len(partial) == H.number_of_nodes():
        yield partial
        return        
    else:
        idx = next(x[1] for x in H if x[1] not in partial)

    original = lowercase[:num_colors_used]
    for num_original_used in reversed(range(5)):
        certs_seen = set()
        #debug = {}
        num_excess = 4 - num_original_used
        excess = lowercase[num_colors_used:num_colors_used+num_excess]
        for original_used in itertools.combinations(original, num_original_used):
            idx_str = ("".join(original_used)) + excess
            new_partial = partial.copy() # + (idx_str,)
            new_partial[idx] = idx_str
            
            # our strategy for applying tag_cert is a bit rube-goldberg and could
            # probably stand some refactoring...
            ptl_sig = new_partial #+ tuple( () for _ in range(H.number_of_nodes() - len(new_partial)) )
            nonerep = itertools.repeat( ((), (), ()) ) # look ma, I'm writing lisp
            path_pairs = zip( endpoints,  nonerep )
            cert = tag_cert(H, ptl_sig, path_pairs)
            if cert in certs_seen:
                #print "%s pruned, matches %s" % (new_partial, debug[cert])
                continue
            certs_seen.add(cert)
            #debug[cert] = new_partial

            for yd in generate_signatures(H, endpoints, None, num_colors_used+num_excess, new_partial):
                yield yd
                
def main(): # unit test
    import networkx
    H = networkx.Graph()
    H.add_nodes_from( [("s", 0), ("s", 1), ("s", 2)] )
    H.add_edges_from( [(("s",0), ("s", 2)),
                       (("s",1), ("s", 2))] )
    endpoints = []
    for sig in generate_signatures(H, endpoints):
        print sig

if __name__ == '__main__':
    main()


==> anc/chooser/main.py <==
#!/usr/bin/python

import itertools
import cytonaut
import networkx
import sys
from reader import read_file
from cert import tag_cert
from gensig import generate_signatures
from minimize import minimal_sets

verbose = True

def path_tags_iter(u_list, v_list, X_restrict=False, bound=4):
    """Iterate over the possible "path tags",
    i.e., assignments to Xhat_1, Xhat_n, and A,
    for given sig, subject to restriction that
    len(Xhat_1) + len(Xhat_n) + len(A) <= bound.

    If X_restrict, then no element may be in both Xhat_1 and Xhat_n.

    Returns 3-tuple A, Xhat_1, Xhat_n."""
    uv_intersection = [x for x in u_list if x in v_list]
    for A_size in range(bound+1):
        for A in itertools.combinations(uv_intersection, A_size):
            UnotA = [x for x in u_list if x not in A and (not X_restrict or x not in v_list)]
            VnotA = [x for x in v_list if x not in A and (not X_restrict or x not in u_list)]
            for X1_size in range(bound+1 - A_size):
                for X1 in itertools.combinations(UnotA, X1_size):
                    if X_restrict:
                        # kick X1 elts out of pool for Xn
                        VnotA = [x for x in VnotA if x not in X1]
                        forced_Xn = ()
                    else:
                        # use observation that Xn "needs to" contain all elts of X1 in the intersection
                        # since otherwise adversary should've just used A
                        # and likewise for X1
                        forced_Xn = tuple(x for x in X1 if x in uv_intersection)

                    VnotA = [x for x in VnotA if (x in X1 or x not in uv_intersection)]
                    max_Xn_size = bound-A_size-X1_size-len(forced_Xn)
                    if max_Xn_size < 0:
                        continue
                    # maybe there's some reason to check smaller Xn (running up against # of colors?)
                    # but I doubt it...
                    for Xn_size in [max_Xn_size]: #range(bound+1 - A_size - X1_size - len(forced_Xn)):
                        for Xn in itertools.combinations(VnotA, Xn_size):
                            # "Flat is better than nested."
                            # --The Zen of Python
                            yield (A, X1, forced_Xn + Xn)

def precolorings(H, sig, partial=None):
    if partial is None:
        partial = {}
    if len(partial) == H.number_of_nodes():
        yield partial
        return

    idx = next(x[1] for x in H if x[1] not in partial) #len(partial)
    v = ("s", idx)
    L = sig[idx]
    for col in itertools.combinations(L, 2):
        # check whether col conflicts with
        # edges of H
        if any( c in partial[j]
                for c in col
                for j in partial
                if ("s", j) in H.neighbors(v) ):
            continue
        new_partial = partial.copy() #partial + (col,)
        new_partial[idx] = col
        for yd in precolorings(H, sig, new_partial):
            yield yd

def solution_iter(H, sig, path_pairs, initial_partial=None):
    """Iterate over solutions to the given H, sig and path_pairs.
    H is the subgraph induced by "decision nodes".
    sig is the list of colors on each decision node.
    path_pairs is a list of
    tuples of the form ((p1,p2, rest), tag), where p1 is the unique
    (for now) X-vertex adjacent to v1 and p2 is the unique (for now)
    X-vertex adjacent to vn.
    
    Right now, we will use index 0 to refer to "u" and index 1 to refer
    to "v". Probably we will eventually want to use some kind of dict for
    this purpose?"""
    # we assume that always we can tolerate <= 2 damage, for now...
    # this may need to change when we start considering even paths.
    #print "checking", path_pairs
    for col in precolorings(H, sig, initial_partial):
 #itertools.product(*(itertools.combinations(x, 2)
 #                       for x in sig)):
        dead = False
        for ((p1,p2,rest), tag) in path_pairs:
            (A, X1hat, Xnhat) = tag
            damage = (len([x for x in col[p1] if x in X1hat or x in A]) +
                      len([x for x in col[p2] if x in Xnhat or x in A]) -
                      len([x for x in A if x in col[p1] and x in col[p2]]))
            if damage >= 3:
                dead = True
                break
        if dead:
            continue
        yield col

def tags_solvable(H, sig, path_pairs):
    return any(True for x in solution_iter(H, sig, path_pairs))

def feasible_precolorings(H, sig, path_pairs, v):
    """Return set of possible colorings we can assign to v from its
    list."""    
    return ( "".join(pre)
             for pre in itertools.combinations(sig[v], 2)
             if any(True for x in solution_iter(H, sig, path_pairs, {v : "".join(pre)})) )

# For a given signature (as defined in gensig.py), this function generates
# all the possible *tags*, obtained by assigning a tuple (X1, Xn, A)
# to each internal path (where X1, Xn, A are, respectively, the sets
# $\hat{X}_1$, $\hat{X}_n$, $A$ defined in the paper).

def tags_iter(H, sig, tag_endpoints, partial=None, certs_seen=None):
    # we're shoehorning restriction information to tag_endpoints for
    # convenience
    if partial is None:
        partial = ()
        certs_seen = set()
    idx = len(partial)
    if idx == len(tag_endpoints):
        yield partial
        return
    restricted = tag_endpoints[idx][2]
    u_list = sig[tag_endpoints[idx][0]]
    v_list = sig[tag_endpoints[idx][1]]

    for idx_tags in path_tags_iter(u_list, v_list, X_restrict=restricted):
        new_partial = partial + (idx_tags,)
        path_pairs = zip(tag_endpoints, new_partial)
        cert = tag_cert(H, sig, path_pairs)
        if cert in certs_seen:
            continue
        certs_seen.add(cert)
        for yd in tags_iter(H, sig, tag_endpoints, new_partial, certs_seen):
            yield yd
    
def main():
    filename = sys.argv[1]
    (H, tag_endpoints, v) = read_file(filename)
    possible_precols = set()
    for sig in generate_signatures(H, tag_endpoints, v):
        if verbose:
            print sig
            print "checking solvability..."
        sys.stdout.flush()
        counted = 0
        for tags in tags_iter(H, sig, tag_endpoints):
            # define path_pairs...
            counted += 1
            precols = tuple(feasible_precolorings(H, sig, zip(tag_endpoints, tags), v))
            if len(precols) == 0:
                print "NOT SOLVABLE:"
                print "signature: ", sig
                print "tags:"
                print "\n".join(str(x) for x in zip(tag_endpoints, tags))
                return  
            possible_precols.add(precols)

        if verbose:
            print "solvable, checked", counted, "tags"
        sys.stdout.flush()
    print "minimal solution sets:"
    for x in minimal_sets(possible_precols):
        print x

if __name__ == '__main__':
    main()


==> anc/chooser/minimize.py <==
# minimize.py : given a collection of possible "feasible precoloring
# sets", strip it down to its "minimal" elements.
#
# here we also use isomorphisms, since we are guaranteed that v always
# gets list "abcd".

import itertools

def dominates(s1, s2):
    """Does s1 dominate s2, up to isomorphism?

    Assumes all entries in s1 are sorted."""
    for perm in itertools.permutations("abcd", 4):
        perm_dict = dict(zip("abcd", perm))
        if all("".join(sorted(perm_dict[x] for x in t)) in s1 for t in s2):
            return True
    return False
    
def remove_isomorphs(family):
    tups_seen = set()
    for tup in family:
        dead = False
        for perm in itertools.permutations("abcd", 4):
            perm_dict = dict(zip("abcd", perm))
            permuted = tuple(sorted("".join(sorted(perm_dict[x] for x in t)) for t in tup))
            if permuted in tups_seen:
                dead = True
                break
        if not dead:
            tups_seen.add(tup)
            yield tup

def minimal_sets(family):
    no_iso = list(remove_isomorphs(tuple(y) for y in family))
    return ( x for x in no_iso
             if not any(dominates(x,y)
                        for y in no_iso
                        if y != x) )


==> anc/chooser/newc4.ch <==
# lower-right graph in Figure 6 (with dotted lines having just 1 edge)
v 3
e 0 1
e 2 3
p 0 0 False
p 3 3 False
p 1 2 True
p 1 2 True

==> anc/chooser/reader.py <==
import networkx

def read_file(filename):
    """Read "decision node graph" and tag endpoints from given filename."""
    H = networkx.Graph()
    fyle = open(filename)
    endpoints = []
    focus_v = None
    for line in fyle:
        if line[0] == "#":
            # comment
            continue
        tup = line.split()
        if tup[0] == "p":
            # path
            (_, u, v, rest) = tup
            H.add_node( ("s", int(u)) )
            H.add_node( ("s", int(v)) )
            endpoints.append( (int(u),int(v),eval(rest)) )
        if tup[0] == "e":
            # edge between decision nodes
            (_, u, v) = tup
            H.add_edge( ("s", int(u)), ("s", int(v)) )
        if tup[0] == "v":
            # declare which vertex we care about
            (_, vs) = tup
            focus_v = eval(vs)

    return (H, endpoints, focus_v)
        


==> anc/chooser/theta.ch <==
# theta_{2,2,2}, with a degree-2 vertex as the "focal vertex" v
p 0 1 True
p 0 1 True
e 0 2
e 1 2
v 2

==> anc/chooser/thetafail.ch <==
# unrestricted theta_{2p, 2q, 2r} graph, which should NOT be (4,2)-choosable
p 0 1 False
p 0 1 False
p 0 1 False
v 0

==> anc/chooser/thetapath2.ch <==
v 0
p 0 1 True
p 0 1 True
p 0 1 True
p 1 2 False
p 2 2 False

==> anc/chooser/thetasave1.ch <==
# generalization of graph with g6 code I??oOF@}?
# theta_{2,2,2p} with a C_4 bolted on to one of the degree-3 vertices
p 0 1 True
p 0 1 True
p 0 1 False
p 1 1 True
v 0

==> anc/chooser/thetavert.ch <==
# theta_{2,2,2}, with a degree-3 vertex as the "focal vertex" v
p 0 1 True
p 0 1 True
p 0 1 True
v 0
